Steepest descent and conjugate gradient methods with variable preconditioning

We analyze the conjugate gradient (CG) method with variable preconditioning for solving a linear system with a real symmetric positive definite (SPD) matrix of coefficients $A$. We assume that the preconditioner is SPD on each step, and that the condition number of the preconditioned system matrix is bounded above by a constant independent of the step number. We show that the CG method with variable preconditioning under this assumption may not give improvement, compared to the steepest descent (SD) method. We describe the basic theory of CG methods with variable preconditioning with the emphasis on ``worst case' scenarios, and provide complete proofs of all facts not available in the literature. We give a new elegant geometric proof of the SD convergence rate bound. Our numerical experiments, comparing the preconditioned SD and CG methods, not only support and illustrate our theoretical findings, but also reveal two surprising and potentially practically important effects. First, we analyze variable preconditioning in the form of inner-outer iterations. In previous such tests, the unpreconditioned CG inner iterations are applied to an artificial system with some fixed preconditioner as a matrix of coefficients. We test a different scenario, where the unpreconditioned CG inner iterations solve linear systems with the original system matrix $A$. We demonstrate that the CG-SD inner-outer iterations perform as well as the CG-CG inner-outer iterations in these tests. Second, we show that variable preconditioning may surprisingly accelerate the SD and thus the CG convergence. Specifically, we compare the CG methods using a two-grid preconditioning with fixed and randomly chosen coarse grids, and observe that the fixed preconditioner method is twice as slow as the method with random preconditioning.

==> cg_standard.m <==
%conjugate gradient method with "standard" beta_k
close all; clear all;

num_it=30;
m_for_prec= [0 [ones(1,num_it)]]; % the only possible choice in this 
                                  % application

N=200;                            % dimension of the problem

%A=eye(N,N);
e = ones(N,1);
A = spdiags([-e 2*e -e], -1:1, N, N);   % matrix of the system
clear e

kappa=2;                      % condition number of B_k^{-1}A
b=zeros(N,1);                 % rhs
x_exact=A\b;                  % exact solution

%precond_fn is a function handle to preconditioner routine;
%arguments of preconditioner routine:
%residual
%error (x_exact-x_k)
%number of previous search directions
%array of previous search directions
%desired spectral condition number of B_k^{-1}A (>=1)

precond_fn=@housholder_prec;

error_Anorms=zeros(num_it,1);      %error_Anorms(k) is norm BEFORE iter. k
x=ones(N,1)-2*rand(N,1);           %initial guess
gamma=0;
gamma_old=0;
p=zeros(N,1);

for iter=1:num_it
    gamma_old=gamma;
    r=b-A*x;
    e=x_exact-x;
    error_Anorms(iter)=sqrt(e'*A*e);
    
    s=precond_fn(r,e,iter,m_for_prec,p,kappa,A);
    gamma=dot(s,r);
    
    %A-orthogonalize s (preconditioned residual) to previous search
    %directions A-ORTHONORMAL
    if iter>1
        beta=gamma/gamma_old;
        p=s+beta*p;
    else
        p=s;
    end

    alpha=gamma/dot(p,A*p);
    x=x+alpha*p;
end

figure;
bound=error_Anorms(1)*((kappa-1)/(kappa+1)).^[0:num_it-1];
h1=semilogy([0:num_it-1],error_Anorms,'b-d');
set(h1,'MarkerFaceColor', 'b')
hold on
h2=semilogy([0:num_it-1],bound,'r:s');
set(h2,'MarkerFaceColor', 'r')
xlabel('Iteration number','FontSize',16)
ylabel('A-norm of the error','FontSize',16)
ax_handle=get(gcf,'CurrentAxes');
set(ax_handle,'FontSize',16)
title('Iterative errors for PCG methods','fontsize',16)
legend('Algorithm 7.3 with (7.1)','Algorithm 7.3 with (7.2)');
%print -depsc2 -loose standard_cg

==> cgflex.m <==
%conjugate gradient method with explicit orthogonalization
%clear
num_figures=2;
num_it=30;
m=[0:num_it-1];               % "m_k" from definition of method
m_for_prec= [0:num_it-1];     % [0 [ones(1,num_it)]];  %
%m=[0 [ones(1,num_it-1)]];
N=200;                        % dimension of the problem

%A=eye(N,N);
e = ones(N,1);
A = spdiags([-e 2*e -e], -1:1, N, N);   % matrix of the system
clear e

kappa=2;                      % condition number of B_k^{-1}A
b=zeros(N,1);                 % rhs
x_exact=A\b;                  % exact solution

%precond_fn is a function handle to preconditioner routine;
%arguments of preconditioner routine:
%residual
%error (x_exact-x_k)
%number of previous search directions
%array of previous search directions
%desired spectral condition number of B_k^{-1}A (>=1)

precond_fn=@housholder_prec;

p_s=zeros(N,num_it);               %array for search directions
error_Anorms=zeros(num_it,1);      %error_Anorms(k) is norm BEFORE iter. k
x=ones(N,1)-2*i*rand(N,1);                       %initial guess

for iter=1:num_it
    r=b-A*x;
    e=x_exact-x;
    error_Anorms(iter)=sqrt(e'*A*e);
    
    s=precond_fn(r,e,iter,m_for_prec,p_s,kappa,A);
    
    %A-orthogonalize s (preconditioned residual) to previous search
    %directions A-ORTHONORMAL
    if iter>1
        p_s(:,iter)=s-p_s(:,iter-m(iter):iter-1)*...
            p_s(:,iter-m(iter):iter-1)'*A*s;
    else
        p_s(:,iter)=s;
    end
    p_s(:,iter)=p_s(:,iter)/sqrt((p_s(:,iter)'*A*p_s(:,iter)));
    
    x=x+dot(r,p_s(:,iter))*p_s(:,iter);
end

figure;
h1=semilogy([0:num_it-1],error_Anorms,'b-o');
set(h1,'MarkerFaceColor', 'b')
xlabel('Iteration number','FontSize',14)
ylabel('A-norm of the error','FontSize',14)
ax_handle=get(gcf,'CurrentAxes');
set(ax_handle,'FontSize',14)

hold on

if num_figures==2
    figure
end
bound=error_Anorms(1)*((kappa-1)/(kappa+1)).^[0:num_it-1];
h2=semilogy([0:num_it-1],bound,'r--o');
set(h2,'MarkerFaceColor', 'r')
xlabel('Iteration number','FontSize',14)
ylabel('A-norm of the error','FontSize',14)
ax_handle=get(gcf,'CurrentAxes');
set(ax_handle,'FontSize',14)


==> housholder_prec.m <==
function s=housholder_prec(r,e,iter,m,p_s,kappa,A);
%arguments of preconditioner routine:
%residual
%error (x_exact-x_k)
%iteration number (starting with one)
%array of "m_k"
%array of previous search directions
%desired spectral condition number of B_k^{-1}A (>=1)
%matrix of the system

N=size(e,1);

v=rand(N,1);
%v=rand(N,1)+i*rand(N,1);

e_norm=sqrt(dot(A*e,e));
r=r/e_norm;
e=e/e_norm;

%if num_ps>0
%    v=v-p_s(:,1:num_ps)*p_s(:,1:num_ps)'*A*v;
%end

if iter>1 && m(iter)>0
    if size(p_s,2)>1
        v=v-p_s(:,iter-m(iter):iter-1)*...
            p_s(:,iter-m(iter):iter-1)'*A*v;
    else
        v=v-p_s*(p_s'*A*v)/(p_s'*A*p_s);
    end
end

v=v-e*dot(A*e,v);
v=v/sqrt(dot(A*v,v));

sin_alpha=(kappa-1)/(kappa+1);
cos_alpha=sqrt(1-sin_alpha^2);

s=cos_alpha*e+sin_alpha*v;

%now we construct matrix B=B'>0 such that
%s=Br=BAe
I=eye(N);
w=cos_alpha*s+(sin_alpha-1)*e;
w=w/sqrt(w'*A*w);
H=2*w*w'*A-I;
C=(I+sin_alpha*H)/cos_alpha;

eig_values=eig(C);
if min(eig_values)<=0
    error('something wrong')
end

if max(eig_values)/min(eig_values)>1.001*kappa
    error('something wrong')
end

B_inv=C/A;
if norm(B_inv-B_inv',1)>1e-10
    error('something wrong')
end

% eig_values=eig(full(A),B);
% if min(eig_values)<=0
%     error('something wrong')
% end

% if max(eig_values)/min(eig_values)>1.001*kappa
%     error('something wrong')
% end

ss=B_inv*r;
diff_Anorm=sqrt((ss-s)'*A*(ss-s));
if diff_Anorm>1e-5
    error('something wrong')
end
str=sprintf('%g',diff_Anorm);
disp(str)
s=ss;

==> inner_cg_precond.m <==
function s=inner_cg_precond(r,A,eta,s0)
%this function performs several CG iterations to solve
%As=r with initial guess s0; the stopping criteria is
%norm(As-r)<=eta*norm(r)

s=s0;

% Set up for the CG method
r_inner=r-A*s;           % Zero-th residual                 
rho = 1;
first_iteration=true;
iter=1;

while norm(r_inner)>eta*norm(r)
    old_norm = sqrt(r_inner'*r_inner);
    %z=r;
    z=r_inner; %inner preconditioned residual z is just r_inner
               % (no preconditioning used)
    rho1 = rho;
    rho = r_inner' * z;
    if first_iteration
        p = z;
        first_iteration=false;
    else
        beta = rho / rho1;
        p = z + beta * p;
    end

    q = A * p;
    pq = p' * q;
    alpha = rho / pq;
    s = s + alpha * p;     % form new iterate

    %we calculate residual explicitly
    %for stability
    %r = r - alpha * q;
    r_inner = r - A*s;

    str=sprintf('Inner CG: performed %d -th iteration, convergence factor is %e',...
        iter,sqrt(r_inner'*r_inner)/old_norm);
    disp(str)
    iter=iter+1;
end  %while

==> inner_test.m <==
%this script tests CG as preconditioner inside CG and SD

clear all
num_it=30;
N=2000;                        % dimension of the problem
eta=0.2;

x0=randn(N,1); x0=x0/norm(x0);

e = [1:N]';
A = spdiags(e, 0, N, N);
clear e

b=zeros(N,1);                 % rhs
x_exact=A\b;                  % exact solution

p_s=zeros(N,num_it);               %array for search directions
error_Anorms=zeros(num_it,1);      %error_Anorms(k) is norm BEFORE iter. k


%now run standard CG
x=x0;                     %initial guess (same for SD and CG)
m=[0 [ones(1,num_it-1)]]; %this corresponds to standard CG
for iter=1:num_it
    r=b-A*x;
    e=x_exact-x;
    error_Anorms(iter)=sqrt(e'*A*e);
    
    s=inner_cg_precond(r,A,eta,zeros(size(r)));
    
%     s_0=ones(N,1)-2*rand(N,1);
%     s=inner_cg_precond(r,A,eta,s_0);
    
    %A-orthogonalize s (preconditioned residual) to previous search
    %directions A-ORTHONORMAL
    if iter>1
        p_s(:,iter)=s-p_s(:,iter-m(iter):iter-1)*...
            p_s(:,iter-m(iter):iter-1)'*A*s;
    else
        p_s(:,iter)=s;
    end
    p_s(:,iter)=p_s(:,iter)/sqrt((p_s(:,iter)'*A*p_s(:,iter)));
    
    x=x+dot(r,p_s(:,iter))*p_s(:,iter);
end

error_Anorms_CG=error_Anorms;

%now run SD
x=x0;                  %initial guess (same for SD and CG)
m=zeros(num_it,1);     %this corresponds to steepest descent
for iter=1:num_it
    r=b-A*x;
    e=x_exact-x;
    error_Anorms(iter)=sqrt(e'*A*e);
    
    s=inner_cg_precond(r,A,eta,zeros(size(r)));
    
%     s_0=ones(N,1)-2*rand(N,1);
%     s=inner_cg_precond(r,A,eta,s_0);
    
    %A-orthogonalize s (preconditioned residual) to previous search
    %directions A-ORTHONORMAL
    if iter>1
        p_s(:,iter)=s-p_s(:,iter-m(iter):iter-1)*...
            p_s(:,iter-m(iter):iter-1)'*A*s;
    else
        p_s(:,iter)=s;
    end
    p_s(:,iter)=p_s(:,iter)/sqrt((p_s(:,iter)'*A*p_s(:,iter)));
    
    x=x+dot(r,p_s(:,iter))*p_s(:,iter);
end


%draw error A-norm history for SD

h1=semilogy([0:num_it-1],error_Anorms,'r--o',[0:num_it-1],error_Anorms_CG,'b-.x');
set(h1,'MarkerFaceColor', 'r')
xlabel('Iteration number','FontSize',18)
ylabel('A-norm of the error','FontSize',18)
ax_handle=get(gcf,'CurrentAxes');
set(ax_handle,'FontSize',18)
legend(h1,'PSD','PCG','Location','SouthWest');
%title('Fixed vs. Random Preconditioning')
%print -depsc2 -loose inner_test_2_4_6_8.eps
hold on
axis tight

==> peek_random_nodes.m <==
function coarse_list = peek_random_nodes(n,k)

coarse_list = nan(k,1);
free_nodes = true(n,1);
for l=1:k
  free_nodes_list = find(free_nodes);
  num_free_nodes = length(free_nodes_list);
  current_node = 1+floor(rand(1,1)*num_free_nodes);
  coarse_list(l)=free_nodes_list(current_node);
  free_nodes(coarse_list(l))=false;
end

coarse_list = sort(coarse_list);

==> plot.m <==
load SD; load CG; load FO; num_it=30; 
figure(1); 
h1=semilogy([0:num_it-1],error_Anorms_SD_var,'g--o'); hold on;
h1=semilogy([0:num_it-1],error_Anorms_CG_var,'b:*');
h1=semilogy([0:num_it-1],error_Anorms_FO_var,'r-+');
xlabel('Iteration number','FontSize',18)
ylabel('A-norm of the error','FontSize',18)
ax_handle=get(gcf,'CurrentAxes');
set(ax_handle,'FontSize',18)
legend('Steepest Descent','Conjugate Gradient','Full Orthogonalization')
axis tight
print -depsc2 var_mg.eps
figure(2); 
h1=semilogy([0:num_it-1],error_Anorms_SD_fixed,'g--o'); hold on;
h1=semilogy([0:num_it-1],error_Anorms_CG_fixed,'b:*');
h1=semilogy([0:num_it-1],error_Anorms_FO_fixed,'r-+');
xlabel('Iteration number','FontSize',18)
ylabel('A-norm of the error','FontSize',18)
ax_handle=get(gcf,'CurrentAxes');
set(ax_handle,'FontSize',18)
legend('Steepest Descent','Conjugate Gradient','Full Orthogonalization','Location','SouthWest')
axis manual
print -depsc2 fixed_mg.eps

==> random_multigrid.m <==
clear
n=3000;
num_it=30;
%m=[0 [ones(1,num_it-1)]];     % this corresponds to standard CG
%m=zeros(num_it,1);            % this corresponds to steepest descent
m = [0:num_it-1];              % full orthogonalization


for iii=1:30

e = ones(n,1);
A = -spdiags([e -2*e e], -1:1, n, n);

tau = 4.0;            % upper bound for eigenvalues in 2d 

% construct the 1st 2-grid method

% coarse_list=1:10:n;
coarse_list = peek_random_nodes(n,600);

coarse_bool=false(n,1);
coarse_bool(coarse_list)=true;
n_c=length(coarse_list);

%construct "optimal" interpolation
W = -inv(A(~coarse_bool,~coarse_bool))*A(~coarse_bool,coarse_bool);
P1 = sparse([],[],[],n,n_c,0);
P1(coarse_bool,:)=speye(n_c);
P1(~coarse_bool,:)=W;
A1_c = P1'*A*P1;


b=ones(n,1);                  % rhs
x_exact=A\b;                  % exact solution

p_s=zeros(n,num_it);               %array for search directions
error_Anorms=zeros(num_it,1);      %error_Anorms(k) is norm BEFORE iter. k

%initial guess
x0=ones(n,1)-2*rand(n,1);

% %now run CG with randomly alternating preconds
% x=x0;                     %initial guess (same for different skims)
% aux_counter = 0;
% 
% for iter=1:num_it
% 
%     r=b-A*x;
%     e=x_exact-x;
%     error_Anorms(iter)=sqrt(e'*A*e);
%     
%     % construct the 2-grid method with "random" grid
%   
%     coarse_list=peek_random_nodes(n,length(coarse_list));
%     coarse_bool=false(n,1);
%     coarse_bool(coarse_list)=true;
%     n_c=length(coarse_list);
% 
%     % construct "optimal" interpolation
%     W = -inv(A(~coarse_bool,~coarse_bool))*A(~coarse_bool,coarse_bool);
%     P2 = sparse([],[],[],n,n_c,0);
%     P2(coarse_bool,:)=speye(n_c);
%     P2(~coarse_bool,:)=W;
%     A2_c = P2'*A*P2;
%     
%     % pre-smooothing
%     s = r/tau;
% 
%     % coarse-grid correction
%     s = s + P2*(A2_c\(P2'*(r-A*s)));
% 
%     %post-smoothing
%     s = s + (r-A*s)/tau;
%     
%     %A-orthogonalize s (preconditioned residual) to previous search
%     %directions A-ORTHONORMAL
%     if iter>1
%         p_s(:,iter)=s-p_s(:,iter-m(iter):iter-1)*...
%             p_s(:,iter-m(iter):iter-1)'*A*s;
%     else
%         p_s(:,iter)=s;
%     end
%     p_s(:,iter)=p_s(:,iter)/sqrt((p_s(:,iter)'*A*p_s(:,iter)));
%     
%     x=x+dot(r,p_s(:,iter))*p_s(:,iter);
% 
% end
% 
% %draw error A-norm history for CG
% figure;
% h1=semilogy([0:num_it-1],error_Anorms,'b-o');
% % set(h1,'MarkerFaceColor', 'b')
% xlabel('Iteration number','FontSize',16)
% ylabel('A-norm of the error','FontSize',16)
% ax_handle=get(gcf,'CurrentAxes');
% set(ax_handle,'FontSize',16)

hold on

x=x0;                     %initial guess (same for different skims)
for iter=1:num_it
    r=b-A*x;
    e=x_exact-x;
    error_Anorms(iter)=sqrt(e'*A*e);
    
    % use 1-st 2-grid method
    % pre-smooothing
    s = r/tau;

    % coarse-grid correction
    s = s + P1*(A1_c\(P1'*(r-A*s)));

    %post-smoothing
    s = s + (r-A*s)/tau;
    
    %A-orthogonalize s (preconditioned residual) to previous search
    %directions A-ORTHONORMAL
    if iter>1
        p_s(:,iter)=s-p_s(:,iter-m(iter):iter-1)*...
            p_s(:,iter-m(iter):iter-1)'*A*s;
    else
        p_s(:,iter)=s;
    end
    p_s(:,iter)=p_s(:,iter)/sqrt((p_s(:,iter)'*A*p_s(:,iter)));
    
    x=x+dot(r,p_s(:,iter))*p_s(:,iter);
end

%draw error A-norm history for CG
%figure;
h1=semilogy([0:num_it-1],error_Anorms,'r-+');
% set(h1,'MarkerFaceColor', 'r')
legend('random coarse grid','fixed coarse grid')
axis tight

end

==> random_test.m <==
%conjugate gradient method with explicit orthogonalization
clear all
num_it=20;

N=1e3;                        % dimension of the problem
kappa=10; 
%rand('state',0);

%epsil=1e-2;
%epsil=0.5;
epsil=0.6;

A=ones(N,1);                % matrix of the system      
b=randn(N,1);               % rhs
x_exact=b./A;               % exact solution

p_s=zeros(N,num_it);               %array for search directions
error_Anorms=zeros(num_it,1);      %error_Anorms(k) is norm BEFORE iter. k
%x=ones(N,1)-2*i*rand(N,1);                       %initial guess
x=zeros(N,1);
% "m_k" from definition of method
%m=[0:num_it-1];            %full orthogonalization   
%m=[0 [ones(1,num_it-1)]];   %PCG
m=zeros(1,num_it);          %PSD
for iter=1:num_it
    r=b-A.*x;
    e=x_exact-x;
    error_Anorms(iter)=sqrt(e'*(A.*e));
    Pd=[0:N-1]'*(kappa-1)/(N-1)+1;
    %tmp=rand(N,1); tmp=(tmp-min(tmp))/(max(tmp)-min(tmp)); Pd=tmp*(kappa-1)+1;
    s=Pd.*r;

    if iter>1
        p_s(:,iter)=s-p_s(:,iter-m(iter):iter-1)*...
            p_s(:,iter-m(iter):iter-1)'*(A.*s);
    else
        p_s(:,iter)=s;
    end
    p_s(:,iter)=p_s(:,iter)/sqrt((p_s(:,iter)'*(A.*p_s(:,iter))));
    x=x+dot(r,p_s(:,iter))*p_s(:,iter);
end
error_AnormsPSD_F=error_Anorms;

p_s=zeros(N,num_it);               %array for search directions
error_Anorms=zeros(num_it,1);      %error_Anorms(k) is norm BEFORE iter. k
x=zeros(N,1);
% "m_k" from definition of method
%m=[0:num_it-1];            %full orthogonalization   
m=[0 [ones(1,num_it-1)]];   %PCG
%m=zeros(1,num_it);          %PSD
for iter=1:num_it
    r=b-A.*x;
    e=x_exact-x;
    error_Anorms(iter)=sqrt(e'*(A.*e));
    Pd=[0:N-1]'*(kappa-1)/(N-1)+1;
    %tmp=rand(N,1); tmp=(tmp-min(tmp))/(max(tmp)-min(tmp)); Pd=tmp*(kappa-1)+1;
    s=Pd.*r;

    if iter>1
        p_s(:,iter)=s-p_s(:,iter-m(iter):iter-1)*...
            p_s(:,iter-m(iter):iter-1)'*(A.*s);
    else
        p_s(:,iter)=s;
    end
    p_s(:,iter)=p_s(:,iter)/sqrt((p_s(:,iter)'*(A.*p_s(:,iter))));
    x=x+dot(r,p_s(:,iter))*p_s(:,iter);
end
error_AnormsPCG_F=error_Anorms;

p_s=zeros(N,num_it);               %array for search directions
error_Anorms=zeros(num_it,1);      %error_Anorms(k) is norm BEFORE iter. k
x=zeros(N,1);
% "m_k" from definition of method
%m=[0:num_it-1];            %full orthogonalization   
%m=[0 [ones(1,num_it-1)]];   %PCG
m=zeros(1,num_it);          %PSD
rand('state',0);
for iter=1:num_it
    r=b-A.*x;
    e=x_exact-x;
    error_Anorms(iter)=sqrt(e'*(A.*e));
    %Pd=[0:N-1]'*(kappa-1)/(N-1)+1;
    tmp=rand(N,1); tmp=(tmp-min(tmp))/(max(tmp)-min(tmp)); Pd=tmp*(kappa-1)+1;
    %Pd=ones(N,1); Pd(randn(N,1)>0)=kappa; 
    s=Pd.*r;

    if iter>1
        p_s(:,iter)=s-p_s(:,iter-m(iter):iter-1)*...
            p_s(:,iter-m(iter):iter-1)'*(A.*s);
    else
        p_s(:,iter)=s;
    end
    p_s(:,iter)=p_s(:,iter)/sqrt((p_s(:,iter)'*(A.*p_s(:,iter))));
    x=x+dot(r,p_s(:,iter))*p_s(:,iter);
end
error_AnormsPSD_V=error_Anorms;

p_s=zeros(N,num_it);               %array for search directions
error_Anorms=zeros(num_it,1);      %error_Anorms(k) is norm BEFORE iter. k
x=zeros(N,1);
% "m_k" from definition of method
%m=[0:num_it-1];            %full orthogonalization   
m=[0 [ones(1,num_it-1)]];   %PCG
%m=zeros(1,num_it);          %PSD
rand('state',0);
for iter=1:num_it
    r=b-A.*x;
    e=x_exact-x;
    error_Anorms(iter)=sqrt(e'*(A.*e));
    %Pd=[0:N-1]'*(kappa-1)/(N-1)+1;
    tmp=rand(N,1); tmp=(tmp-min(tmp))/(max(tmp)-min(tmp)); Pd=tmp*(kappa-1)+1;
    %Pd=ones(N,1); Pd(randn(N,1)>0)=kappa; 
    s=Pd.*r;

    if iter>1
        p_s(:,iter)=s-p_s(:,iter-m(iter):iter-1)*...
            p_s(:,iter-m(iter):iter-1)'*(A.*s);
    else
        p_s(:,iter)=s;
    end
    p_s(:,iter)=p_s(:,iter)/sqrt((p_s(:,iter)'*(A.*p_s(:,iter))));
    x=x+dot(r,p_s(:,iter))*p_s(:,iter);
end
error_AnormsPCG_V=error_Anorms;

boundPSD=error_Anorms(1)*((kappa-1)/(kappa+1)).^[0:num_it-1];
boundPCG=error_Anorms(1)*((sqrt(kappa)-1)/(sqrt(kappa)+1)).^[0:num_it-1];

figure;
h1=semilogy([0:num_it-1],boundPSD,'k-',[0:num_it-1],error_AnormsPSD_F,'r:o',...
    [0:num_it-1],boundPCG,'k-',[0:num_it-1],error_AnormsPCG_F,'b-.x',...
    [0:num_it-1],error_AnormsPSD_V,'c--',[0:num_it-1],error_AnormsPCG_V,'m--');
set(h1,'MarkerFaceColor', 'b')
xlabel('Iteration number','FontSize',16)
ylabel('A-norm of the error','FontSize',16)
ax_handle=get(gcf,'CurrentAxes');
set(ax_handle,'FontSize',16)
legend(h1,'PSD rate bound','PSD fixed','PCG rate bound','PCG fixed','PSD random','PCG random','Location','SouthWest');
%title('Fixed vs. Random Preconditioning')
%print -depsc2 -loose random_test.eps
